A spatio-temporal analysis of NO$_2$ concentrations during the Italian 2020 COVID-19 lockdown

When a new environmental policy or a specific intervention is taken in order to improve air quality, it is paramount to assess and quantify - in space and time - the effectiveness of the adopted strategy. The lockdown measures taken worldwide in 2020 to reduce the spread of the SARS-CoV- 2 virus can be envisioned as a policy intervention with an indirect effect on air quality. In this paper we propose a statistical spatio-temporal model as a tool for intervention analysis, able to take into account the effect of weather and other confounding factors, as well as the spatial and temporal correlation existing in the data. In particular, we focus here on the 2019/2020 relative change in nitrogen dioxide (NO$_2$) concentrations in the north of Italy, for the period of March and April during which the lockdown measure was in force. As an output, we provide a collection of weekly continuous maps, describing the spatial pattern of the NO$_2$ 2019/2020 relative changes. We found that during March and April 2020 most of the studied area is characterized by negative relative changes (median values around -25%), with the exception of the first week of March and the fourth week of April (median values around 5%). As these changes cannot be attributed to a weather effect, it is likely that they are a byproduct of the lockdown measures.

==> grafici/validation_scatterplot/esempio-sintesi-risultati-mappe-interpolate-no2.R <==
rm(list=objects())
library("tidyverse")
library("scico")
library("raster")
library("regioniItalia")
library("patchwork")
library("sf")
library("ggnewscale")
library("stazioniMonitoraggio")
library("tabularaster")
library("ggrepel")

knitr::opts_chunk$set(include=TRUE,echo=FALSE,message=FALSE,warning=FALSE,error=FALSE)

st_as_sf(stazioni,coords=c("st_x","st_y"),crs=4326)->sfStazioni
st_transform(sfStazioni,crs=32632)->sfStazioni

sfStazioni %>%
  filter(regione=="LOMBARDIA" & no2=="completa 2016-2020")->sfStazioni

MODELLO<-"METEO1920"
MESE<-1
TIPO<-"feriali"




purrr::map(list("lombardia","piemonte","veneto","emiliaromagna","toscana","trentino","valleaosta","friuliveneziagiulia"),.f=function(nomeRegione){

get(nomeRegione)->qualeRegione
  
st_transform(italia_senza_isole,crs=32632)->italia_senza_isole
st_intersection(qualeRegione,italia_senza_isole)->regione_singola


list.files(pattern=glue::glue("^media_{TIPO}.+nc$"),include.dirs = TRUE,full.names = TRUE,recursive = TRUE)->mappeIntere
list.files(pattern=glue::glue("^mediaMasked_{TIPO}.+nc$"),include.dirs = TRUE,full.names = TRUE,recursive = TRUE)->mappeSignificative

leggi<-function(.nomeFile){ 
  

  str_remove(str_extract(.nomeFile,"mese[1-4]"),"mese")->mm

  brick(.nomeFile)->mybrick
  crop(mybrick,regione_singola)->zz
  mask(zz,regione_singola)->mybrick
  
  as_tibble(rasterToPoints(mybrick)) %>%
    mutate(cellindex=as.integer(factor(paste0(x,".",y)))) %>%
    dplyr::select(-x,-y) %>%
    gather(key="dimindex",value="cellvalue",-cellindex) %>%
    mutate(cellvalue=round(cellvalue,4)) %>%
    mutate(dimindex=as.integer(str_extract(dimindex,"[1-5]$"))) %>%
    filter(!is.na(cellvalue)) %>%
    mutate(mm=mm) %>%
    rename(week=dimindex) %>%
    dplyr::select(mm,week,cellvalue) %>%
    mutate(sign_o_the_weeks=as.character(ifelse(cellvalue>0,"1",ifelse(cellvalue<0,"-1","0")))) %>%
    mutate(regione=nomeRegione)
  
}#fine leggi 

purrr::map_dfr(mappeIntere,.f=leggi)->dfMappeIntere

dfMappeIntere %>%
  mutate(indice=(factor(paste0(mm,".",week)))) %>%
  mutate(tipo="intere")->dfMappeIntere

purrr::map_dfr(mappeSignificative,.f=leggi)->dfMappeSignificative

dfMappeSignificative %>%
  mutate(indice=(factor(paste0(mm,".",week)))) %>%
  mutate(tipo="significative")->dfMappeSignificative


bind_rows(dfMappeIntere,dfMappeSignificative)->finale

finale %>%
  group_by(regione,indice,sign_o_the_weeks,mm,tipo) %>%
  summarise(conta=n()) %>%
  ungroup() %>%
  spread(key=tipo,value=conta) %>%
  mutate(significative=ifelse(is.na(significative),0,significative)) %>%
  mutate(non_significative=intere-significative) %>%
  gather(key="tipo",value="conteggio",-indice,-sign_o_the_weeks,-mm,-regione) %>%
  mutate(tipo=ifelse(sign_o_the_weeks=="0","",tipo)) %>%
  mutate(tipo2=paste0(tipo,"_",sign_o_the_weeks))  %>% 
  mutate(tipo3=factor(tipo2,levels=c("non_significative_-1","significative_-1","significative_1","non_significative_1"),ordered=TRUE,labels=c("decrementi non significativi","decrementi significativi","incrementi significativi","incrementi non significativi")))->conteggio


conteggio %>%
  mutate(nomeRegione=case_when(grepl("lombardia",tolower(nomeRegione))~"Lombardy",
                           grepl("piemonte",tolower(nomeRegione))~"Piedmont",
                           grepl("veneto",tolower(nomeRegione))~"Veneto",
                           grepl("emiliaromagna",tolower(nomeRegione))~"Emilia Romagna",
                           grepl("toscana",tolower(nomeRegione))~"Tuscany",
                           grepl("trentino",tolower(nomeRegione))~"Autonomous Provinces of Bolzano and Trento",
                           grepl("valleaosta",tolower(nomeRegione))~"Valle d'Aosta",
                           grepl("friuliveneziagiulia",tolower(nomeRegione))~"Friuli Venzia Giulia"))->conteggio


unique(conteggio$nomeRegione)->nomeRegione

conteggio %>%
  mutate(tipo3=case_when(tipo3=="decrementi significativi"~"Significant decrements",
                         tipo3=="decrementi non significativi"~"No significant decrements",
                         tipo3=="incrementi non significativi"~"No significant increments",
                         tipo3=="incrementi significativi"~"Significant increments")) %>%
  mutate(tipo3=factor(tipo3,levels=c("No significant decrements","Significant decrements","Significant increments","No significant increments"),ordered=TRUE))->conteggio


ggplot(data=conteggio %>% filter(tipo3!="_0") %>% filter(mm %in% c("3","4")),aes(x=indice,y=conteggio))+
  geom_bar(aes(fill=tipo3),stat="identity",width=0.5)+
  #scale_fill_manual(values=c("#2166ac22","#2166ac","#b2182b","#b2182b22"),drop=TRUE,guide=guide_legend(title=""))+
  scale_fill_manual(values=c("#6488ac22","#6488ac","#7ab17f","#7ab17f55"),drop=TRUE,guide=guide_legend(title=""))+  
  scale_x_discrete(labels=c("March.1","March.2","March.3","March.4","April.1","April.2","April.3","April.4","April.5"))+
  #ggtitle(str_wrap(Hmisc::capitalize(tolower(nomeRegione)),80))+
  ggtitle(nomeRegione)+
  xlab("")+
  ylab("%")+
  theme_minimal()+
  theme(text=element_text(size=10),axis.text.y = element_blank(),axis.text.x = element_text(angle = 90,size=12),
        panel.grid = element_blank(),
        legend.position="bottom",
        title = element_text(size=12),
        legend.text = element_text(size=12))


})->listaBarplot #fine cicli map sulle regioni

reduce(listaBarplot,.f=`+`)+plot_layout(ncol=2,guides = "collect") & theme(legend.position = "bottom")->grafico


png("barplotmappe_regionali.png",width=1024,height=768)
print(grafico)
dev.off()


